An Improved Measurement of Neutrino Oscillation Parameters by the NOvA Experiment

We present new $\nu_\mu\rightarrow\nu_e$, $\nu_\mu\rightarrow\nu_\mu$, $\overline{\nu}_\mu\rightarrow\overline{\nu}_e$, and $\overline{\nu}_\mu\rightarrow\overline{\nu}_\mu$ oscillation measurements by the NOvA experiment, with a 50% increase in neutrino-mode beam exposure over the previously reported results. The additional data, combined with previously published neutrino and antineutrino data, are all analyzed using improved techniques and simulations. A joint fit to the $\nu_e$, $\nu_\mu$, $\overline{\nu}_e$, and $\overline{\nu}_\mu$ candidate samples within the 3-flavor neutrino oscillation framework continues to yield a best-fit point in the normal mass ordering and the upper octant of the $\theta_{23}$ mixing angle, with $\Delta m^{2}_{32} = (2.41\pm0.07)\times 10^{-3}$ eV$^2$ and $\sin^2\theta_{23} = 0.57^{+0.03}_{-0.04}$. The data disfavor combinations of oscillation parameters that give rise to a large asymmetry in the rates of $\nu_e$ and $\overline{\nu}_e$ appearance. This includes values of the CP-violating phase in the vicinity of $\delta_\text{CP} = \pi/2$ which are excluded by $>3\sigma$ for the inverted mass ordering, and values around $\delta_\text{CP} = 3\pi/2$ in the normal ordering which are disfavored at 2$\sigma$ confidence.

==> anc/supplement.tex <==
\documentclass[aps,prl,singlecolumn]{revtex4-1}
\usepackage{graphicx}
\usepackage{lineno}
%\usepackage[colorinlistoftodos]{todonotes}
\usepackage{color}
\usepackage{multirow}
\usepackage{xspace}
\usepackage{siunitx}
\usepackage[caption=false,labelformat=parens]{subfig}

\newcommand{\revtex}{REV\TeX\ }
\newcommand{\classoption}[1]{\texttt{#1}}
\newcommand{\macro}[1]{\texttt{\textbackslash#1}}
\newcommand{\m}[1]{\macro{#1}}
\newcommand{\env}[1]{\texttt{#1}}

\newcommand{\nue}{\ensuremath{\nu_{e}}\xspace}
\newcommand{\nuecc}{\ensuremath{\nu_{e}}~CC\xspace}
\newcommand{\nuebar}{\ensuremath{\bar\nu_{e}}\xspace}
\newcommand{\antinue}{\nuebar}
\newcommand{\bnue}{\ensuremath{{\rm beam-}\nu_{e}}}
\newcommand{\numu}{\ensuremath{\nu_{\mu}}\xspace}
\newcommand{\numucc}{\ensuremath{\nu_{\mu}}~CC\xspace}
\newcommand{\numubar}{\ensuremath{\bar\nu_{\mu}}\xspace}
\newcommand{\antinumu}{\numubar}
\newcommand{\nutau}{\ensuremath{\nu_{\tau}}\xspace}
\newcommand{\nutaubar}{\ensuremath{\bar\nu_{\tau}}\xspace}
\newcommand{\LL}{\ensuremath{-2\ln \cal{L}}\xspace}
\newcommand{\Ehad}{\ensuremath{E_{\rm h}}\xspace}

\newcommand{\dmsq}{\ensuremath{\Delta m^2_{32}}\xspace}
\newcommand{\snsq}{\ensuremath{\sin^2 \theta_{23}}\xspace}
\newcommand{\deltacp}{\ensuremath{\delta_{\rm{CP}}}\xspace}

%\newcommand{\TODO}[1]{{\color{red} \small \it TODO: #1}}

\newcommand{\new}[1]{{\color{darkblue} #1}}
\newcommand{\old}[1]{{\color{darkred} #1}}
\newcommand{\TK}[1]{\textcolor{red}{#1}\xspace}
\newcommand{\assign}[1]{\marginnote{\textcolor{red}{\bf \small #1}}}
\newcommand\barparenb[1]{\overset{%
   \scalebox{0.4}{$(\mkern-1mu-\mkern-1mu)$}}{#1}}

\newcommand\barparena[1]{\overset{%
   \scriptscriptstyle(-)}{#1}}

% ======================================================================
\begin{document}
\centerline{\bf    An Improved Measurement of Neutrino Oscillation Parameters by the NOvA Experiment
}
\centerline{\bf --}
\centerline{\bf Supplemental Figures}
\bigskip

\makeatletter 
\renewcommand{\thefigure}{S\@arabic\c@figure}
\renewcommand{\thetable}{S\@arabic\c@table}
\makeatother

\begin{figure*}[htb]
\centering
    \includegraphics[width=0.48\textwidth]{nd_numu_fourpanel_fhc.pdf}\includegraphics[width=0.48\textwidth]{nd_numu_fourpanel_rhc.pdf}
\caption{
Reconstructed $\numu$ CC energy spectra at the ND shown separately for each 
quartile of reconstructed hadronic energy fraction, in the neutrino beam on 
the left and the antineutrino beam on the right. These samples are used to 
predict the FD $\numu$~CC spectra in Fig.~S2 below. The spectra are shown 
with the simulation normalized to the same exposure as the data, and the
systematic error band includes all systematic uncertainties.
}
\label{fig:nd-data-figure_supp}
\end{figure*}

\begin{figure*}[htb]
\centering
    \includegraphics[width=0.48\textwidth]{fd_numu_fourpanel_fhc.pdf}\includegraphics[width=0.48\textwidth]{fd_numu_fourpanel_rhc.pdf}
\caption{
Reconstructed $\numu$ CC energy spectra at the FD shown separately for each 
quartile of reconstructed hadronic energy fraction, in the neutrino beam on 
the left and the antineutrino beam on the right. The samples shown here, 
along with the $\nue$~CC FD samples in Fig.~4, are fit together to 
extract the oscillation parameters. 
}
\label{fig:fd-data-figure_supp}
\end{figure*}

\begin{figure}
    \subfloat[]{\label{fig:supp-contour-dmsq-NO}\includegraphics[width=0.85\textwidth]{contour_joint_realData_both_onlyNO_dmsq_systs_th23_dm32_NO_fccorr_smooth_zoom.pdf}}
    
    \subfloat[]{\label{fig:supp-contour-dmsq-IO}\includegraphics[width=0.85\textwidth]{contour_joint_realData_both_onlyIO_dmsq_systs_th23_dm32_IO_fccorr_smooth_zoom.pdf}}
    \caption{
    The $1\sigma$, $2\sigma$, and $3\sigma$ FC corrected contours in $\Delta m^{2}_{32}$ vs. $\snsq$ in the (a) normal ordering (NO) and (b) inverted ordering (IO). The parameters \deltacp and $\sin^2{2\theta_{13}}$ are profiled over.The best-fit point is shown by a black marker.
}
\label{fig:dsmq-ssth23-figure_supp}
\end{figure}

\begin{figure}
    \subfloat[]{\label{fig:supp-contour-dcp-NO}\includegraphics[width=0.85\textwidth]{contour_joint_realData_both_onlyNO_systs_delta_th23_NO_fccorr_smooth_zoom.pdf}}
    
    \subfloat[]{\label{fig:supp-contour-dcp-IO}\includegraphics[width=0.85\textwidth]{contour_joint_realData_both_onlyIO_systs_delta_th23_IO_fccorr_smooth_zoom.pdf}}
    \caption{
    The $1\sigma$, $2\sigma$, and $3\sigma$ FC corrected contours in $\snsq$ vs $\deltacp$ in the (a) normal ordering and (b) inverted ordering (IO). The parameters \dmsq and $\sin^2{2\theta_{13}}$ are profiled over. The best-fit point is shown by a black marker.
    }
\label{fig:dcp-ssth23-figure_supp}
\end{figure}


\begin{figure}
    \includegraphics[width=0.85\textwidth]{slice_joint_realData_both_systs_fccorr_smooth.pdf}
    \caption{
    Significance of rejection for each value of $\deltacp$, under different assumptions of mass ordering and the $\snsq$ octant. FC corrections are applied and the parameters \dmsq, \snsq, and $\sin^2{2\theta_{13}}$ are profiled over. Zero significance denotes the best-fit point.
}
\label{fig:dcp-figure_supp}
\end{figure}

\begin{figure}
    \includegraphics[width=0.85\textwidth]{slice_joint_realData_both_systs_dmsq_fccorr_smooth.pdf}
    \caption{
    Significance of rejection for each value of \dmsq under different assumptions of mass ordering and the $\snsq$ octant. FC corrections are applied and the parameters \deltacp, \snsq, and $\sin^2{2\theta_{13}}$ are profiled over. Zero significance denotes the best-fit point.
    }
    \label{fig:dmsq-figure_supp}
\end{figure}

\begin{figure}
    \includegraphics[width=0.85\textwidth]{slice_joint_realData_both_systs_th23_noOct_fccorr_smooth.pdf}
    \caption{
    Significance of rejection for each value of $\snsq$, under different assumptions of mass ordering. FC corrections are applied and the parameters \deltacp, \dmsq, and $\sin^2{2\theta_{13}}$ are profiled over. Zero significance denotes the best-fit point.
    }
\label{fig:ssth23-figure_supp}
\end{figure}

\clearpage
%=====================================================================
\begin{table}[t]
    \caption{
      Summary of oscillation parameter best-fit results for different choices of the mass ordering (Normal or Inverted) and upper or lower $\theta_{23}$ octant (UO, LO), along with the FC corrected significance (in units of $\sigma$) at which those combinations are disfavored. $^{*}$For the normal ordering LO fit of \deltacp, the range 0.84--1.10$\pi$ also lies below $1\sigma$, as can be seen in Fig. \ref{fig:dcp-figure_supp}. However, the errors stated below only consider the range which contains the best-fit point for this ordering and octant fit. 
    }
        
    \label{tb:oscillation_parameters_table_errs}
    \begin{tabular}{ccccc}
        \hline \hline
%        \cline{2-5}
            \rule{0pt}{8pt}\multirow{2}{*}{Parameter}        & \multicolumn{2}{c}{Normal ord.}                  & \multicolumn{2}{c}{Inverted ord.} \\
                                                                       & UO                      & LO            & UO            & LO \\
        \hline %\cline{2-5}
            \rule[-4pt]{0pt}{13pt}$\Delta m^2_{32} (10^{-3}~{\rm eV}^2$) & $+2.41^{+0.07}_{-0.07}$ & $+2.39^{+0.06}_{-0.05}$       & $-2.45^{+0.06}_{-0.06}$       & $-2.44^{+0.06}_{-0.05}$ \\
            \rule[-4pt]{0pt}{13pt}$\sin^2 \theta_{23}$                   & $0.57^{+0.03}_{-0.04}$  & $0.46^{+0.03}_{-0.03}$        & $0.56^{+0.04}_{-0.03}$        & $0.46^{+0.03}_{-0.03}$ \\
            \rule[-4pt]{0pt}{13pt}$\delta_{\rm CP} (\pi)$                & $0.82^{+0.27}_{-0.87}$  & $^{*}0.07^{+0.30}_{-0.26}$        & $1.52^{+0.27}_{-0.30}$        & $1.41^{+0.18}_{-0.22}$ \\
        \hline %\cline{2-5}
                            Rejection significance                     & -                       & $1.1\,\sigma$ & $0.9\,\sigma$ & $1.1\,\sigma$ \\
        \hline \hline
    \end{tabular}
\end{table}
% =====================================================================

\end{document}

